Neural Image Re-Exposure

The shutter strategy applied to the photo-shooting process has a significant influence on the quality of the captured photograph. An improper shutter may lead to a blurry image, video discontinuity, or rolling shutter artifact. Existing works try to provide an independent solution for each issue. In this work, we aim to re-expose the captured photo in post-processing to provide a more flexible way of addressing those issues within a unified framework. Specifically, we propose a neural network-based image re-exposure framework. It consists of an encoder for visual latent space construction, a re-exposure module for aggregating information to neural film with a desired shutter strategy, and a decoder for 'developing' neural film into a desired image. To compensate for information confusion and missing frames, event streams, which can capture almost continuous brightness changes, are leveraged in computing visual latent content. Both self-attention layers and cross-attention layers are employed in the re-exposure module to promote interaction between neural film and visual latent content and information aggregation to neural film. The proposed unified image re-exposure framework is evaluated on several shutter-related image recovery tasks and performs favorably against independent state-of-the-art methods.

==> figs/fig_01_eventcloud.py <==
import os
import glob
import cv2
import numpy as np

import numpy as np
import os
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D


def plot_volume(ax, offset=(0, 0, 0.005), sheer=2.5, scale=(640, 360, 0.003)):
    x_offset, y_offset, t_offset = offset
    x_scale, y_scale, t_scale = scale
    # Set up the coordinates of the vertices of the hexahedron (x, t, y)
    vertices = [[0, 0, 0], [1, 0, 0], [1, 1, 0], [0, 1, 0], [0, 0+sheer, 1], [1, 0+sheer, 1], [1, 1+sheer, 1], [0, 1+sheer, 1]]

    # Set up the faces of the hexahedron as triangles
    faces = [[0, 1, 2], [0, 2, 3], [4, 5, 6], [4, 6, 7], [0, 4, 7], [0, 7, 3], [1, 5, 6], [1, 6, 2], [2, 6, 7], [2, 7, 3], [0, 4, 5], [0, 5, 1]]

    # Convert the vertices and faces to lists of x, y, and z coordinates
    vertices = np.array([[x[0] * x_scale + x_offset, x[1] * t_scale + t_offset, x[2] * y_scale + y_offset] for x in vertices])
    faces = np.array([[y[0], y[1], y[2]] for y in faces])
    ax.plot_trisurf(vertices[:, 0], vertices[:, 1], vertices[:, 2], triangles=faces, edgecolor='none', facecolors='red', alpha=0.5)


# from tools.timostoff_utils.lib.visualization.draw_event_stream import plot_events
def plot_events(xs, ys, ts, ps, save_path=None, num_compress='auto', num_show=1000,
        event_size=2, elev=0, azim=45, imgs=[], img_ts=[], show_events=True,
        show_frames=True, show_plot=False, crop=None, compress_front=False,
        marker='.', stride=1, invert=False, img_size=None, show_axes=False, show_grid=True):
    """
    Given events, plot these in a spatiotemporal volume.
    @param xs x coords of events
    @param ys y coords of events
    @param ts t coords of events
    @param ps p coords of events
    @param save_path If set, will save plot to here
    @param num_compress Takes num_compress events from the beginning of the
        sequence and draws them in the plot at time $t=0$ in black
    @param compress_front If True, display the compressed events in black at the
        front of the spatiotemporal volume rather than the back
    @param num_show Sets the number of events to plot. If set to -1
        will plot all of the events (can be potentially expensive)
    @param event_size Sets the size of the plotted events
    @param elev Sets the elevation of the plot
    @param azim Sets the azimuth of the plot
    @param imgs A list of images to draw into the spatiotemporal volume
    @param img_ts A list of the position on the temporal axis where each
        image from 'imgs' is to be placed (the timestamp of the images, usually)
    @param show_events If False, will not plot the events (only images)
    @param show_plot If True, display the plot in a matplotlib window as
        well as saving to disk
    @param crop A list of length 4 that sets the crop of the plot (must
        be in the format [top_left_y, top_left_x, height, width]
    @param marker Which marker should be used to display the events (default
        is '.', which results in points, but circles 'o' or crosses 'x' are
        among many other possible options)
    @param stride Determines the pixel stride of the image rendering
        (1=full resolution, but can be quite resource intensive)
    @param invert Inverts the color scheme for black backgrounds
    @param img_size The size of the sensor resolution. Inferred if empty.
    @param show_axes If True, draw axes onto the plot.
    @returns None
    """

    from tools.timostoff_utils.lib.representations.image import events_to_image

    # Crop events
    if img_size is None:
        img_size = [max(ys), max(xs)] if len(imgs)==0 else imgs[0].shape[0:2]
        print("Inferred image size = {}".format(img_size))
    crop = [0, img_size[0], 0, img_size[1]] if crop is None else crop

    # Defaults and range checks
    num_show = len(xs) if num_show == -1 else num_show
    skip = 2
    num_compress = len(xs) if num_compress == -1 else num_compress
    num_compress = min(img_size[0]*img_size[1]*0.5, len(xs)) if num_compress=='auto' else num_compress
    # xs, ys, ts, ps = xs[::skip], ys[::skip], ts[::skip], ps[::skip]

    # Prepare the plot, set colors
    fig = plt.figure(figsize=(16, 9))
    ax = fig.add_subplot(111, projection='3d', proj_type = 'ortho')
    # ax = plt.axes(projection='3d', proj_type = 'ortho')
    ax.get_proj = lambda: np.dot(Axes3D.get_proj(ax), np.diag([0.5, 1, 0.5, 1]))
    colors = ['r' if p>0 else ('#00DAFF' if invert else 'b') for p in ps]

    # Plot events
    ax.scatter(xs[::skip], ts[::skip], ys[::skip], zdir='z', c=colors[::skip], facecolors=colors[::skip],
            s=np.ones(xs[::skip].shape)*event_size, marker=marker, linewidths=0, alpha=1.0 if show_events else 0)

    # Plot volumes
    plot_volume(ax, offset=(0, 0, 0.00 + 0.003), sheer=0, scale=(640, 360, 0.0005))  # sharp image
    plot_volume(ax, offset=(0, 0, 0.0025 + 0.003), sheer=0, scale=(640, 360, 0.003))  # blur image
    plot_volume(ax, offset=(0, 0, 0.007 + 0.003), sheer=1.5*6, scale=(640, 360, 0.0005))  # rs blur
    plot_volume(ax, offset=(0, 0, 0.012 + 0.003), sheer=1.5, scale=(640, 360, 0.003))  # rs blur
    plot_volume(ax, offset=(0, 0, 0.022 + 0.003), sheer=0, scale=(640, 360, 0.0005))  # sharp image

    ax.view_init(elev=elev, azim=azim)
    ax.grid(show_grid)

    # # Hide panes
    # ax.xaxis.pane.fill = False
    # ax.yaxis.pane.fill = False
    # ax.zaxis.pane.fill = False

    if not show_axes:
        # Hide spines
        ax.w_xaxis.line.set_color((1.0, 1.0, 1.0, 0.0))
        ax.w_yaxis.line.set_color((1.0, 1.0, 1.0, 0.0))
        ax.w_zaxis.line.set_color((1.0, 1.0, 1.0, 0.0))
        ax.set_frame_on(False)

    # # Hide xy axes
    # ax.set_xticks([])
    # ax.set_yticks([])
    # ax.set_zticks([])

    # Flush axes
    ax.set_xlim3d(0, img_size[1])
    ax.set_ylim3d(ts[0], ts[-1])
    ax.set_zlim3d(0,img_size[0])

    if show_plot:
        plt.show()
    if save_path is not None:
        plt.savefig(save_path, transparent=True, dpi=600, bbox_inches='tight')
    plt.close()


def get_e2vout_events(ev_dir):
    event_files = sorted(glob.glob(os.path.join(ev_dir, '*.npz')))
    for evf in event_files:
        evs = np.load(evf)['arr_0']
        yield evs


def get_e2vout_images(img_dir):
    image_files = sorted(glob.glob(os.path.join(img_dir, '*.png')))
    for im_path in image_files:
        im = cv2.imread(im_path)
        yield im


def plot_event_volume(seq_root, n_evpack):
    print(seq_root)
    events = get_e2vout_events(os.path.join(seq_root, 'event'))
    images = get_e2vout_images(os.path.join(seq_root, 'gs'))

    event_buffer = []
    latent_frames = []
    for frame_idx, (img, evs) in enumerate(zip(images, events)):
        event_buffer.append(evs)
        latent_frames.append(img)

        if (frame_idx + 1) % n_evpack == 0:
            if frame_idx + 1 == n_evpack:
                event_buffer = []
                latent_frames = []
                continue
            evs = np.concatenate(event_buffer)
            xs, ys, ts, ps = evs['x'], evs['y'], evs['timestamp'], evs['polarity']
            xs = xs.astype(np.float)
            ys = ys.astype(np.float)
            ts = ts / 1e6
            plot_events(xs, ys, ts - ts.min(), ps, show_axes=True, num_compress=-1, num_show=-1, show_plot=True)
            print()
            event_buffer = []
            latent_frames = []


if __name__ == '__main__':
    # load the events
    sample_dir = '/media/zxy/AnyPixEF/Dataset/Gev-RS/Processed/train/Sample/24209_1_21/000000_000504'
    plot_event_volume(sample_dir, n_evpack=30)


==> figs/fig_01_eventcloud_mayavi.py <==
from mayavi import mlab
import os
import glob
import numpy as np


def plot_volume(ax, offset=(0, 0, 0.005), sheer=2.5, scale=(640, 360, 0.003)):
    x_offset, y_offset, t_offset = offset
    x_scale, y_scale, t_scale = scale
    # Set up the coordinates of the vertices of the hexahedron (x, t, y)
    vertices = [[0, 0, 0], [1, 0, 0], [1, 1, 0], [0, 1, 0], [0, 0+sheer, 1], [1, 0+sheer, 1], [1, 1+sheer, 1], [0, 1+sheer, 1]]

    # Set up the faces of the hexahedron as triangles
    faces = [[0, 1, 2], [0, 2, 3], [4, 5, 6], [4, 6, 7], [0, 4, 7], [0, 7, 3], [1, 5, 6], [1, 6, 2], [2, 6, 7], [2, 7, 3], [0, 4, 5], [0, 5, 1]]

    # Convert the vertices and faces to lists of x, y, and z coordinates
    vertices = np.array([[x[0] * x_scale + x_offset, x[1] * t_scale + t_offset, x[2] * y_scale + y_offset] for x in vertices])
    faces = np.array([[y[0], y[1], y[2]] for y in faces])
    ax.plot_trisurf(vertices[:, 0], vertices[:, 1], vertices[:, 2], triangles=faces, edgecolor='none', facecolors='red', alpha=0.5)


def plot_events(xs, ys, ts, ps, save_path=None, num_compress='auto', num_show=1000,
        event_size=2, elev=0, azim=45, imgs=[], img_ts=[], show_events=True,
        show_frames=True, show_plot=False, crop=None, compress_front=False,
        marker='.', stride = 1, invert=False, img_size=None, show_axes=False,
        ts_scale = 100000):
    """
    Given events, plot these in a spatiotemporal volume.
    :param: xs x coords of events
    :param: ys y coords of events
    :param: ts t coords of events
    :param: ps p coords of events
    :param: save_path if set, will save plot to here
    :param: num_compress will take this number of events from the end
        and create an event image from these. This event image will
        be displayed at the end of the spatiotemporal volume
    :param: num_show sets the number of events to plot. If set to -1
        will plot all of the events (can be potentially expensive)
    :param: event_size sets the size of the plotted events
    :param: elev sets the elevation of the plot
    :param: azim sets the azimuth of the plot
    :param: imgs a list of images to draw into the spatiotemporal volume
    :param: img_ts a list of the position on the temporal axis where each
        image from 'imgs' is to be placed (the timestamp of the images, usually)
    :param: show_events if False, will not plot the events (only images)
    :param: crop a list of length 4 that sets the crop of the plot (must
        be in the format [top_left_y, top_left_x, height, width]
    """
    print("plot all")

    # Defaults and range checks
    num_show = len(xs) if num_show == -1 else num_show
    skip = max(len(xs)//num_show, 1)
    print("Has {} events, show only {}, skip = {}".format(len(xs), num_show, skip))
    xs, ys, ts, ps = xs[::skip], ys[::skip], ts[::skip], ps[::skip]

    t0 = ts[0]
    ts = ts-t0

    # mlab.options.offscreen = True

    # Plot images
    if len(imgs)>0 and show_frames:
        for imgidx, (img, img_t) in enumerate(zip(imgs, img_ts)):
            img = img[crop[0]:crop[1], crop[2]:crop[3]]
            mlab.imshow(img, colormap='gray', extent=[0, img.shape[0], 0, img.shape[1], (img_t-t0)*ts_scale, (img_t-t0)*ts_scale+0.01], opacity=1.0, transparent=False)

    colors = [0 if p>0 else 240 for p in ps]
    ones = np.array([0 if p==0 else 1 for p in ps])
    p3d = mlab.quiver3d(ys, xs, ts*ts_scale, ones, ones, ones, scalars=colors, mode='sphere', scale_factor=event_size)
    p3d.glyph.color_mode = 'color_by_scalar'
    p3d.module_manager.scalar_lut_manager.lut.table = colors
    #mlab.draw()

    #mlab.view(84.5, 54, 5400, np.array([ 187,  175, 2276]), roll=95)

    if show_plot:
        mlab.show()


def get_e2vout_events(ev_dir):
    event_files = sorted(glob.glob(os.path.join(ev_dir, '*.npz')))
    for evf in event_files:
        evs = np.load(evf)['arr_0']
        yield evs


def get_e2vout_images(img_dir):
    import cv2
    image_files = sorted(glob.glob(os.path.join(img_dir, '*.png')))
    for im_path in image_files:
        im = cv2.imread(im_path)
        yield im


def plot_event_volume(seq_root, n_evpack):
    print(seq_root)
    events = get_e2vout_events(os.path.join(seq_root, 'event'))
    images = get_e2vout_images(os.path.join(seq_root, 'gs'))

    event_buffer = []
    latent_frames = []
    for frame_idx, (img, evs) in enumerate(zip(images, events)):
        event_buffer.append(evs)
        latent_frames.append(img)

        if (frame_idx + 1) % n_evpack == 0:
            if frame_idx + 1 == n_evpack:
                event_buffer = []
                latent_frames = []
                continue
            evs = np.concatenate(event_buffer)
            xs, ys, ts, ps = evs['x'], evs['y'], evs['timestamp'], evs['polarity']
            xs = xs.astype(np.float)
            ys = ys.astype(np.float)
            ts = ts / 1e6
            plot_events(xs, ys, ts - ts.min(), ps, show_axes=True, num_compress=-1, num_show=-1, show_plot=True)
            print()
            event_buffer = []
            latent_frames = []


if __name__ == '__main__':
    # load the events
    sample_dir = '/media/zxy/AnyPixEF/Dataset/Gev-RS/Processed/train/Sample/24209_1_21/000000_000504'
    plot_event_volume(sample_dir, n_evpack=30)


==> figs/gen_video.py <==
import os
import glob
import cv2

import numpy as np


seq_root = '/home/zxy/Desktop/Share/mesh_process'
ergb_supp = sorted(glob.glob(os.path.join(seq_root, '*.jpg')))
output = os.path.join(seq_root+'.mp4')
video = None

for im_path in ergb_supp:
    img = cv2.imread(im_path)
    cv2.imshow('', img)
    cv2.waitKey(1)
    if video == None:
        im_size = img.shape[:2][::-1]
        fourcc = cv2.VideoWriter.fourcc(*"MJPG")
        video = cv2.VideoWriter(output, fourcc, 5, (im_size))
    video.write(img)

cv2.destroyAllWindows()
video.release()

